A Two-Phase Deep Learning Framework for Adaptive Time-Stepping in High-Speed Flow Modeling

We consider the problem of modeling high-speed flows using machine learning methods. While most prior studies focus on low-speed fluid flows in which uniform time-stepping is practical, flows approaching and exceeding the speed of sound exhibit sudden changes such as shock waves. In such cases, it is essential to use adaptive time-stepping methods to allow a temporal resolution sufficient to resolve these phenomena while simultaneously balancing computational costs. Here, we propose a two-phase machine learning method, known as ShockCast, to model high-speed flows with adaptive time-stepping. In the first phase, we propose to employ a machine learning model to predict the timestep size. In the second phase, the predicted timestep is used as an input along with the current fluid fields to advance the system state by the predicted timestep. We explore several physically-motivated components for timestep prediction and introduce timestep conditioning strategies inspired by neural ODE and Mixture of Experts. We evaluate our methods by generating three supersonic flow datasets, available at https://huggingface.co/divelab. Our code is publicly available as part of the AIRS library (https://github.com/divelab/AIRS).

==> figs/cfl/gather_dt_results.py <==
# %%
import pandas as pd
import os

coal_results = r"""	
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-2e-4_noise1e-2/tb/version_0
0.0641
12,799
4.77 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-2e-4_noise1e-2/tb/version_1
0.0655
12,799
4.692 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-include_deriv2e-4_noise1e-2/tb/version_0
0.0572
12,799
2.246 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-include_deriv2e-4_noise1e-2/tb/version_1
0.0555
12,799
2.213 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-include_deriv2e-4_noise1e-2/tb/version_2
0.0591
12,799
2.244 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-include_deriv_cfl2e-4_noise1e-2/tb/version_0
0.0574
12,799
2.282 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-include_deriv_cfl2e-4_noise1e-2/tb/version_1
0.058
12,799
2.293 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-include_deriv_cfl2e-4_noise1e-2/tb/version_2
0.058
12,799
2.301 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-max-include_deriv2e-4_noise1e-2/tb/version_0
0.0555
12,799
2.339 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-max-include_deriv2e-4_noise1e-2/tb/version_1
0.0561
12,799
2.34 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-max-include_deriv2e-4_noise1e-2/tb/version_2
0.0574
12,799
2.348 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-max-include_deriv_cfl2e-4_noise1e-2/tb/version_0
0.0567
12,799
2.311 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-max-include_deriv_cfl2e-4_noise1e-2/tb/version_1
0.0555
12,799
2.332 hr
neurips25_arxiv_prep-6/coal_dtPred_convNeXT-tiny-max-include_deriv_cfl2e-4_noise1e-2/tb/version_2
0.0534
12,799
2.316 hr
neurips25_arxiv_prep-9/coal_dtPred_convNeXT-tiny-2e-4_noise1e-2/tb/version_0
0.0716
12,799
4.582 hr
"""

blast_results = r"""
neurips25_arxiv_prep-16/blast_dtPred_convNeXT-tiny-max-include_deriv2e-4_noise1e-2/tb/version_0
0.0044
6,399
1.209 hr
neurips25_arxiv_prep-16/blast_dtPred_convNeXT-tiny-max-include_deriv2e-4_noise1e-2/tb/version_1
0.0046
6,399
1.199 hr
neurips25_arxiv_prep-17/blast_dtPred_convNeXT-tiny-max-include_deriv2e-4_noise1e-2/tb/version_0
0.0045
6,399
1.169 hr
neurips25_arxiv_prep-17/blast_dtPred_convNeXT-tiny-max-include_deriv_cfl2e-4_noise1e-2/tb/version_0
0.004
6,399
1.08 hr
neurips25_arxiv_prep-17/blast_dtPred_convNeXT-tiny-max-include_deriv_cfl2e-4_noise1e-2/tb/version_1
0.0038
6,399
1.069 hr
neurips25_arxiv_prep-17/blast_dtPred_convNeXT-tiny-max-include_deriv_cfl2e-4_noise1e-2/tb/version_2
0.0044
6,399
1.066 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-2e-4_noise1e-2/tb/version_0
0.0037
6,399
1.877 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-2e-4_noise1e-2/tb/version_1
0.0034
6,399
1.863 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-2e-4_noise1e-2/tb/version_2
0.0035
6,399
1.708 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-include_deriv2e-4_noise1e-2/tb/version_0
0.0045
6,399
1.234 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-include_deriv2e-4_noise1e-2/tb/version_1
0.0047
6,399
1.251 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-include_deriv2e-4_noise1e-2/tb/version_2
0.0043
6,399
1.236 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-include_deriv_cfl2e-4_noise1e-2/tb/version_0
0.0047
6,399
1.246 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-include_deriv_cfl2e-4_noise1e-2/tb/version_1
0.0047
6,399
1.253 hr
neurips25_arxiv_prep-6/blast_dtPred_convNeXT-tiny-include_deriv_cfl2e-4_noise1e-2/tb/version_2
0.0045
6,399
1.245 hr
"""

# %%
import os
import matplotlib.pyplot as plt
import pandas as pd
import json
import seaborn as sns

HOME = os.environ.get("HOME", None)
if HOME is None:
    HOME = os.path.expanduser("~")
    os.environ["HOME"] = HOME
PATH = f"{HOME}/install-tl/bin/x86_64-linux"

os.environ["PATH"] += ":" + PATH
import matplotlib as mpl
import seaborn as sns
mpl.rcParams['text.usetex'] = True

preamble = r''' 
\renewcommand{\rmdefault}{ptm}
\renewcommand{\sfdefault}{phv}
\usepackage{amsmath}
'''
plt.rc('text.latex', preamble=preamble)


COLORS = ['#BC3C29FF', '#0072B5FF', '#E18727FF', '#20854EFF', '#7876B1FF', '#6F99ADFF', '#FFDC91FF', '#EE4C97FF']

def set_font(sz: int = 14):
    font = {
        # 'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : sz
    }

    mpl.rc('font', **font)
# set_font()


import numpy as np
mpl.rc('text', usetex = True)
mpl.rc('font', family = 'serif')
plt.figure(1, figsize = (6, 4))
ax = plt.axes([0.1, 0.1, 0.8, 0.7])
t = np.arange(0.0, 1.0+0.01, 0.01)
s = np.cos(2*2*np.pi*t)+2
plt.plot(t, s)

plt.xlabel(r'\textsc{Time (s)}')
plt.ylabel(r'\textit{voltage (mV)}', fontsize = 16)
plt.title(r"\TeX\ is Number $\displaystyle\sum_{n=1}^\infty\frac{-e^{i\pi}}{2^n}$!",
      fontsize = 16, color = 'r')
plt.grid(True)
# plt.savefig('tex_demo')
plt.show()

# %%
from pdearena.data.twod.datapipes.blast2d import DELTA_T_STATS as BLAST_DELTA_T_STATS, SCALE, SD
from pdearena.data.twod.datapipes.coal2d import DELTA_T_STATS as COAL_DELTA_T_STATS
# %%
def results(results, split_name=None, targ_nsteps=None):
    # Split the text into non-empty lines
    lines = [line.strip() for line in results.splitlines() if line.strip()]

    records = []
    # Each record consists of 4 consecutive lines: name, value, nsteps, hours
    for i in range(0, len(lines), 4):
        # Ensure there are enough lines
        if i + 3 < len(lines):
            name = lines[i]
            name = name.split("/")[1]
            if split_name is not None:
                try:
                    name = name.split(split_name)[1]
                except:
                    pass
            value = None if lines[i+1].lower() == "nan" else float(lines[i+1])
            # Remove commas from nsteps before converting to int
            nsteps = int(lines[i+2].replace(",", ""))
            hr_line = lines[i+3]
            # Convert time to hours: if "min" is present, convert minutes to hours
            if "hr" in hr_line:
                hours = float(hr_line.replace("hr", "").strip())
            elif "min" in hr_line:
                hours = float(hr_line.replace("min", "").strip()) / 60.
            else:
                hours = float(hr_line)
            if targ_nsteps is None or nsteps == targ_nsteps:
                records.append({
                    "name": name,
                    "value": value,
                    "nsteps": nsteps,
                    "hours": hours
                })
    return records
# Convert the results string to a list of records
coal_records = results(coal_results, "coal_dtPred_convNeXT-tiny-", None)
# Create a pandas DataFrame from the records and display it
coal_df = pd.DataFrame(coal_records)
# print(coal_df.head())
with pd.option_context('display.max_rows', None, 'display.max_columns', None):
    print(coal_df)
coal_df["value"] = coal_df["value"] * (COAL_DELTA_T_STATS[SCALE].item() / COAL_DELTA_T_STATS[SD].item())
coal_df

# %%
def standard_error(series):
    """Calculate the standard error of a pandas Series."""
    mean = series.mean()
    var = (series - mean) ** 2
    var = var.sum() / max(len(series) - 1, 1)
    var = var / len(series)
    return var ** 0.5

# Group by 'name' and calculate the average value, standard deviation, and count for each group
coal_grouped = coal_df.groupby("name").agg(
    avg_value=("value", "mean"),
    se2=("value", standard_error),
    se=("value", "sem"),
    min_value=("value", "min"),
    max_value=("value", "max"),
    count=("value", "count"),
    min_steps=("nsteps", "min"),
).reset_index()

coal_grouped = coal_grouped.sort_values("avg_value", ascending=True)
coal_grouped = coal_grouped[
    coal_grouped["name"].str.contains("2e-4") &
    coal_grouped["name"].str.contains("noise1e-2")
]

MAX = "Max"
DERIV = r"$\nabla\boldsymbol{u}$"
CFL = "CFL"
BASE = "Base"
def join_names(names):
    return "$+$".join(names)

# Define a dictionary that maps the original names to the new names
rename_dict = {
    "max-include_deriv_cfl2e-4_noise1e-2": join_names([DERIV, MAX, CFL]),
    "include_deriv2e-4_noise1e-2": join_names([DERIV]),
    "max-include_deriv2e-4_noise1e-2": join_names([DERIV, MAX]),
    "include_deriv_cfl2e-4_noise1e-2": join_names([DERIV, CFL]),
    "2e-4_noise1e-2": BASE
}

# Update the 'name' column using the dictionary
coal_grouped["name"] = coal_grouped["name"].replace(rename_dict)

# Print the updated dataframe
print(coal_grouped)
#                                    name  avg_value  min_value  max_value  \
# 36  max-include_deriv_cfl2e-4_noise1e-2   0.055500     0.0554     0.0556   
# 17          include_deriv2e-4_noise1e-2   0.055967     0.0553     0.0567   
# 34      max-include_deriv2e-4_noise1e-2   0.056233     0.0556     0.0574   
# 24      include_deriv_cfl2e-4_noise1e-2   0.058900     0.0583     0.0595   
# 1                        2e-4_noise1e-2   0.067800     0.0672     0.0687   

#     count  min_steps  
# 36      3      12799  
# 17      3      12799  
# 34      3      12799  
# 24      3      12799  
# 1       3      12799
# %%
coal_grouped["se"] - coal_grouped["se2"]
# %%
blast_records = results(blast_results, "blast_dtPred_convNeXT-tiny-")
blast_df = pd.DataFrame(blast_records)
blast_df
blast_df["value"] = blast_df["value"] * (BLAST_DELTA_T_STATS[SCALE].item() / BLAST_DELTA_T_STATS[SD].item())
blast_df
# %%
blast_grouped = blast_df.groupby("name").agg(
    avg_value=("value", "mean"),
    se=("value", "sem"),
    se2=("value", standard_error),
    min_value=("value", "min"),
    max_value=("value", "max"),
    count=("value", "count"),
    min_steps=("nsteps", "min"),
).reset_index()
blast_grouped = blast_grouped.sort_values("avg_value", ascending=True)
blast_grouped = blast_grouped[
    blast_grouped["name"].str.contains("2e-4") &
    blast_grouped["name"].str.contains("noise1e-2")
]
rename_dict_blast = {
    "max-include_deriv_cfl2e-4_noise1e-2": join_names([DERIV, MAX, CFL]),
    "max-include_deriv2e-4_noise1e-2": join_names([DERIV, MAX]),
    "include_deriv_cfl2e-4_noise1e-2": join_names([DERIV, CFL]),
    "include_deriv2e-4_noise1e-2": DERIV,
    "2e-4_noise1e-2": BASE
}

blast_grouped["name"] = blast_grouped["name"].replace(rename_dict_blast)
print(blast_grouped)

#                                 name  avg_value  min_value  max_value  \
# 1                        2e-4_noise1e-2   0.003467     0.0034     0.0035   
# 16  max-include_deriv_cfl2e-4_noise1e-2   0.003933     0.0038     0.0040   
# 14      max-include_deriv2e-4_noise1e-2   0.004533     0.0045     0.0046   
# 12      include_deriv_cfl2e-4_noise1e-2   0.004667     0.0046     0.0047   
# 5           include_deriv2e-4_noise1e-2   0.004667     0.0046     0.0047   

#     count  min_steps  
# 1       3       6399  
# 16      3       6399  
# 14      3       6399  
# 12      3       6399  
# 5       3       6399  
# %%
blast_grouped["se"] - blast_grouped["se2"]
# %%
blast_grouped["se"].tolist()
# %%
blast_base = blast_df[blast_df["name"] == "2e-4_noise1e-2"]["value"]
blast_deriv = blast_df[blast_df["name"] == "include_deriv2e-4_noise1e-2"]["value"]
blast_base
# %%
blast_deriv
# %%
# %%
def plot_metric_barplot(df, metric, title, color_index=0, ax=None, upper_offset=None, lower_offset=None):
    if ax is None:
        fig, ax = plt.subplots(figsize=(10, 5))
    df_plot = df.reset_index(drop=True).copy()
    
    # Compute error bar values using the 'min_value' and 'max_value' columns.
    df_plot['error_low'] = df_plot[metric] - 2 * df_plot['se']
    df_plot['error_high'] = 2 * df_plot['se'] - df_plot[metric]
    
    # Sort for a consistent order in the barplot: descending order of metric.
    df_plot = df_plot.sort_values(by=metric, ascending=False)
    
    # Create barplot using 'name' on the x-axis.
    sns.barplot(data=df_plot, x='name', y=metric, color=COLORS[color_index], ax=ax)
    if ax.get_legend() is not None:
        ax.get_legend().remove()
    ax.set_axisbelow(True)
    ax.grid(axis='y')

    # Add error bars
    min_ = float("inf")
    max_ = float("-inf")
    for patch, (_, row) in zip(ax.patches, df_plot.iterrows()):
        # Determine the center of each bar
        x = patch.get_x() + patch.get_width() / 2.
        height = patch.get_height()
        assert row[metric] == height, [row[metric], height, row]
        se2 = 2 * row['se']
        ax.errorbar(x, height, yerr=[[se2], [se2]], fmt='none', c='black', capsize=15, capthick=2, elinewidth=2)
        min_ = min(min_, height - se2)
        max_ = max(max_, height + se2)

    if upper_offset is not None and lower_offset is not None:
        ax.set_ylim(min_ - lower_offset, max_ + upper_offset)
    else:
        assert upper_offset is None and lower_offset is None, "If one offset is set, both must be set"
    
    ax.set_xlabel("")
    ax.set_ylabel("")
    ax.set_title(title)
    
    return ax

FONT_SZ = 26
TITLE_FONT_SZ = FONT_SZ + 10
RECT = [0, 0.03, 1, 0.95]
ANCHOR = (0.5, -0.05)
FIGSZ = (25, 7.5)

set_font(FONT_SZ)

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(FIGSZ[0], 7), constrained_layout=True)
fig.suptitle("Neural CFL One-Step Test Errors", fontsize=TITLE_FONT_SZ)
plot_metric_barplot(coal_grouped, "avg_value", "Coal Dust Explosion", ax=ax1, upper_offset=0.01, lower_offset=0.01)
plot_metric_barplot(blast_grouped, "avg_value", "Circular Blast", color_index=1, ax=ax2, upper_offset=0.001, lower_offset=0.001)
# for ax in [ax1, ax2]:
#     for label in ax.get_xticklabels():
#         label.set_rotation(45)
plt.tight_layout()
plt.show()
fig.savefig('neural_cfl_results.pdf', format='pdf', bbox_inches='tight')
# %%
blast_df

==> figs/main/gather_results.py <==
# %%
import os
import matplotlib.pyplot as plt
import pandas as pd
import json
import seaborn as sns

from pdearena.configs.registry import get_config

blast_cfg = get_config("blast_ffno_cond_spatial_spectral")
coal_cfg = get_config("coal_ffno_cond_spatial_spectral")
HOME = os.environ.get("HOME")
assert HOME is not None, "HOME environment variable is not set"
PATH = f"{HOME}/install-tl/bin/x86_64-linux"

os.environ["PATH"] += ":" + PATH
import matplotlib as mpl
mpl.rcParams['text.usetex'] = True

preamble = r''' 
\renewcommand{\rmdefault}{ptm}
\renewcommand{\sfdefault}{phv}
\usepackage{amsmath}
'''
plt.rc('text.latex', preamble=preamble)


COLORS = ['#BC3C29FF', '#0072B5FF', '#E18727FF', '#20854EFF', '#7876B1FF', '#6F99ADFF', '#FFDC91FF', '#EE4C97FF']

def set_font(sz: int = 14):
    font = {
        # 'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : sz
    }

    mpl.rc('font', **font)
# set_font()


import numpy as np
if mpl.rcParams['text.usetex']:
    mpl.rc('text', usetex = True)
    mpl.rc('font', family = 'serif')
    plt.figure(1, figsize = (6, 4))
    ax = plt.axes([0.1, 0.1, 0.8, 0.7])
    t = np.arange(0.0, 1.0+0.01, 0.01)
    s = np.cos(2*2*np.pi*t)+2
    plt.plot(t, s)

    plt.xlabel(r'\textsc{Time (s)}')
    plt.ylabel(r'\textit{voltage (mV)}', fontsize = 16)
    plt.title(r"\TeX\ is Number $\displaystyle\sum_{n=1}^\infty\frac{-e^{i\pi}}{2^n}$!",
        fontsize = 16, color = 'r')
    plt.grid(True)
    # plt.savefig('tex_demo')
    plt.show()
# %%
COAL = {
    # unet
    "unet": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-21/coal_unetmod64v2/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/coal_unetmod64v2/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_unetmod64v2/ckpts/last.ckpt",
    ],
    "unet_euler": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-21/coal_unetmod64v3_euler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/coal_unetmod64v3_euler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_unetmod64v3_euler/ckpts/last.ckpt",
    ],
    "unet_moe": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-20/coal_unetmod64v5_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/coal_unetmod64v5_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_unetmod64v5_moeuler/ckpts/last.ckpt",
    ],
    # cno
    "cno": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-16/coal_cnov2L/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-37/coal_cnov2L/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_cnov2L/ckpts/last.ckpt",
    ],
    "cno_euler": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-16/coal_cnov2L_euler_residual/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-37/coal_cnov2L_euler_residual/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_cnov2L_euler_residual/ckpts/last.ckpt",
    ],
    "cno_moe": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-13/coal_cnov2L_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-44/coal_cnov2L_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_cnov2L_moeuler/ckpts/last.ckpt",
    ],
    # ffno
    "ffno": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-0/coal_ffno_cond_spatial_spectral/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/coal_ffno_cond_spatial_spectral/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_ffno_cond_spatial_spectral/ckpts/last.ckpt",
    ],
    "ffno_euler": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-0/coal_ffno_cond_euler_residual/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/coal_ffno_cond_euler_residual/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_ffno_cond_euler_residual/ckpts/last.ckpt",
    ],
    "ffno_moe": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-12/coal_ffno_cond_moeuler/ckpts/last.ckpt",
        '/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-44/coal_ffno_cond_moeuler/ckpts/last.ckpt',
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_ffno_cond_moeuler/ckpts/last.ckpt",
    ],
    # transolver
    "transolver": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-15/coal_transolver_cond/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-37/coal_transolver_cond/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_transolver_cond/ckpts/last.ckpt",
    ],
    "transolver_euler": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-16/coal_transolver_euler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-37/coal_transolver_euler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_transolver_euler/ckpts/last.ckpt",
    ],
    "transolver_moe": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-20/coal_transolver_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/coal_transolver_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/coal_transolver_moeuler/ckpts/last.ckpt",
    ],
}

BLAST = {
    # unet
    "unet": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/blast_unetmod64v2/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-42/blast_unetmod64v2/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/blast_unetmod64v2/ckpts/last.ckpt",

    ],
    "unet_euler": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/blast_unetmod64v3_euler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-42/blast_unetmod64v3_euler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/blast_unetmod64v3_euler/ckpts/last.ckpt",
    ],
    "unet_moe": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/blast_unetmod64v5_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/blast_unetmod64v5_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/blast_unetmod64v5_moeuler/ckpts/last.ckpt",
    ],
    # cno
    "cno": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_cnov2L/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-36/blast_cnov2L/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-0/blast_cnov2L/ckpts/last.ckpt",
    ],
    "cno_euler": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_cnov2L_euler_residual/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-36/blast_cnov2L_euler_residual/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-0/blast_cnov2L_euler_residual/ckpts/last.ckpt",
    ],
    "cno_moe": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_cnov2L_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-36/blast_cnov2L_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-0/blast_cnov2L_moeuler/ckpts/last.ckpt",
    ],
    # ffno
    "ffno": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_ffno_cond_spatial_spectral/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-37/blast_ffno_cond_spatial_spectral/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/blast_ffno_cond_spatial_spectral/ckpts/last.ckpt",
    ],
    "ffno_euler": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_ffno_cond_euler_residual/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-36/blast_ffno_cond_euler_residual/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/blast_ffno_cond_euler_residual/ckpts/last.ckpt",
    ],
    "ffno_moe": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_ffno_cond_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-36/blast_ffno_cond_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-2/blast_ffno_cond_moeuler/ckpts/last.ckpt",
    ],
    # transolver
    "transolver": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_transolver_cond/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-37/blast_transolver_cond/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-9/blast_transolver_cond/ckpts/last.ckpt",
    ],
    "transolver_euler": [
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_transolver_euler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-37/blast_transolver_euler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-9/blast_transolver_euler/ckpts/last.ckpt",
    ],
    "transolver_moe": [ 
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_transolver_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-36/blast_transolver_moeuler/ckpts/last.ckpt",
        "/mnt/data/shared/jacob/geoPDE/outputs/master-40/neurips25_arxiv_prep-6/blast_transolver_moeuler/ckpts/last.ckpt",
    ],
}
# %%
import itertools
all_coal = list(itertools.chain.from_iterable(list(COAL.values())))
all_blast = list(itertools.chain.from_iterable(list(BLAST.values())))


# %%
len(all_coal)
# %%
print("\n".join(all_coal))
# %%
print("\n".join(all_blast))
# %%
"""
from tqdm.notebook import tqdm
import torch
all_paths = all_coal + all_blast
path_seeds = dict()
for path in tqdm(all_paths):
    assert os.path.isfile(path), path
    seed_list = path_seeds.get(path, [])
    seed = torch.load(path, map_location="cpu")["hyper_parameters"]["seed"]
    seed_list.append(seed)
    path_seeds[path] = seed_list
## %%
path_seeds_agg = dict()
for path, seed in path_seeds.items():
    # print(path)
    assert len(seed) == 1
    seed = seed[0]
    path = os.path.basename(os.path.dirname(os.path.dirname(path)))
    seed_list = path_seeds_agg.get(path, [])
    seed_list.append(seed)
    path_seeds_agg[path] = seed_list
for path, seeds in path_seeds_agg.items():
    if set(seeds) != {24,42,2424}:
        print(path)
    path_seeds_agg[path] = sorted(path_seeds_agg[path])
path_seeds_agg
"""
# %%
blast_paths = [v for vlist in BLAST.values() for v in vlist]
len(blast_paths)
# %%
res_ck_cmds = []
for p in blast_paths:
    c = os.path.dirname(os.path.dirname(p))
    cmd1 = f"ls {c}"
    cmd2 = os.path.join(cmd1, "results")
    res_ck_cmds.append(f"{cmd1}; {cmd2}")

# print(res_ck_cmds.pop())
# %%
# blast_paths.pop()
# %%
coal_paths = [v for vlist in COAL.values() for v in vlist]
# %%
# coal_paths.pop()
# %%
len(coal_paths)
# %%
res_ck_cmds = []
for p in coal_paths:
    c = os.path.dirname(os.path.dirname(p))
    cmd1 = f"ls {c}"
    cmd2 = os.path.join(cmd1, "results")
    res_ck_cmds.append(f"{cmd1}; {cmd2}")

# print(res_ck_cmds.pop())
# %%
MODEL_CONDITIONING_SEP = "@@"
CNO = "CNO"
FFNO = "F-FNO"
UNET = "U-Net"
TRANSOLVER = "Transolver"
BASE = "Base"
MOE = "MoE"
EULER = "Euler"
def get_model_name(model, conditioning):
    return f"{model}{MODEL_CONDITIONING_SEP}{conditioning}"


corr_thresh = 90
target_keys = [
 'test/loss_mean',
 'test/unrolled_loss_mean',
 'test/mean_flow_loss_mean',
 'test/tke_loss_mean',
 f'test/density_corr_prop_{corr_thresh}_mean',
 f'test/temperature_corr_prop_{corr_thresh}_mean',
 f'test/xVel_corr_prop_{corr_thresh}_mean',
 f'test/yVel_corr_prop_{corr_thresh}_mean',
]
full_target_keys = [
    [f'test/{field}_loss_mean',
    f'test/{field}_unrolled_loss_mean',
    f'test/mean_flow_{field}_loss_mean',] for field in blast_cfg.fields
 ]
full_target_keys = [target for target_list in full_target_keys for target in target_list]
target_keys = target_keys + full_target_keys
# %%
blast_cfg.fields
# %%
blast_results = []
models = []
model_map = {
    'blast_cnov2L': get_model_name(CNO, BASE),
    'blast_cnov2L_euler_residual': get_model_name(CNO, EULER),
    'blast_cnov2L_moeuler': get_model_name(CNO, MOE),
    'blast_ffno_cond_euler_residual': get_model_name(FFNO, EULER),
    'blast_ffno_cond_moeuler': get_model_name(FFNO, MOE),
    'blast_ffno_cond_spatial_spectral': get_model_name(FFNO, BASE),
    'blast_transolver_cond': get_model_name(TRANSOLVER, BASE),
    'blast_transolver_euler': get_model_name(TRANSOLVER, EULER),
    'blast_transolver_moeuler': get_model_name(TRANSOLVER, MOE),
    'blast_unetmod64v2': get_model_name(UNET, BASE),
    'blast_unetmod64v3_euler': get_model_name(UNET, EULER),
    'blast_unetmod64v5_moeuler': get_model_name(UNET, MOE)
}

for path in blast_paths:
    c = os.path.dirname(os.path.dirname(path))
    r = os.path.join(c, "results", "results.json")
    res = json.load(open(r, 'r'))["results"]
    if "noDT" in path:
        no_dt_target_keys = [k[:-4] + "gt_dt_mean" for k in target_keys]
        res = {k1: res[k2] for k1, k2 in zip(target_keys, no_dt_target_keys)}
    else:
        res = {k: res[k] for k in target_keys}
    corr_prop = [res[k] for k in res if "corr_prop" in k]
    corr_prop = sum(corr_prop) / len(corr_prop)
    # res = {k: v for k, v in res.items() if "corr_prop" not in k}
    res["test/corr_prop_mean"] = corr_prop
    print(path, corr_prop)
    model = os.path.basename(os.path.dirname(os.path.dirname(path)))
    models.append(model)
    res["model"] = model_map[model]
    blast_results.append(res)

# %%
from pprint import pp
pp(list(res.keys()))
# %%
blast_df = pd.DataFrame(blast_results)
result_keys = {k: k.split("_mean")[0].split("test/")[1] for k in blast_df.keys() if k != "model"}
blast_df.rename(columns=result_keys, inplace=True)
print(blast_df.groupby("model").size())
agg_keys = [{k: (k, 'mean'), f"{k}_se": (k, "sem"), f"{k}_min": (k, 'min'), f"{k}_max": (k, 'max'), f"{k}_sd": (k, "std")} for k in result_keys.values()]
agg_keys = {k: v for d in agg_keys for k, v in d.items()}
blast_df = blast_df.groupby("model").agg(**agg_keys)
pd.set_option('display.max_rows', 1000); pd.set_option('display.max_columns', 1000); 
blast_df
# %%
corr_thresh = 90
target_keys = [
    'test/loss_mean',
    'test/unrolled_loss_mean',
    'test/mean_flow_loss_mean',
    'test/tke_loss_mean',
    f'test/temperature_gas_corr_prop_{corr_thresh}_mean',
    f'test/volume_fraction_coal_corr_prop_{corr_thresh}_mean',
    f'test/xVel_gas_corr_prop_{corr_thresh}_mean',
    f'test/yVel_gas_corr_prop_{corr_thresh}_mean',
]
full_target_keys = [
    [f'test/{field}_loss_mean',
    f'test/{field}_unrolled_loss_mean',
    f'test/mean_flow_{field}_loss_mean',] for field in coal_cfg.fields
]
full_target_keys = [target for target_list in full_target_keys for target in target_list]
target_keys = target_keys + full_target_keys
# %%
coal_results = []
models = []
model_map = {
    'coal_cnov2L': get_model_name(CNO, BASE),
    'coal_cnov2L_euler_residual': get_model_name(CNO, EULER),
    'coal_cnov2L_moeuler': get_model_name(CNO, MOE),
    'coal_ffno_cond_euler_residual': get_model_name(FFNO, EULER),
    'coal_ffno_cond_moeuler': get_model_name(FFNO, MOE),
    'coal_ffno_cond_spatial_spectral': get_model_name(FFNO, BASE),
    'coal_transolver_cond': get_model_name(TRANSOLVER, BASE),
    'coal_transolver_euler': get_model_name(TRANSOLVER, EULER),
    'coal_transolver_moeuler': get_model_name(TRANSOLVER, MOE),
    'coal_unetmod64v2': get_model_name(UNET, BASE),
    'coal_unetmod64v3_euler': get_model_name(UNET, EULER),
    'coal_unetmod64v5_moeuler': get_model_name(UNET, MOE),
}
for path in coal_paths:
    c = os.path.dirname(os.path.dirname(path))
    r = os.path.join(c, "results", "results.json")
    res = json.load(open(r, 'r'))["results"]
    if "noDT" in path:
        no_dt_target_keys = [k[:-4] + "gt_dt_mean" for k in target_keys]
        res = {k1: res[k2] for k1, k2 in zip(target_keys, no_dt_target_keys)}
    else:
        res = {k: res[k] for k in target_keys}
    corr_prop = [res[k] for k in res if "corr_prop" in k]
    # print(corr_prop)
    corr_prop = sum(corr_prop) / len(corr_prop)
    # res = {k: v for k, v in res.items() if "corr_prop" not in k}
    res["test/corr_prop_mean"] = corr_prop
    print(path, corr_prop)
    model = os.path.basename(os.path.dirname(os.path.dirname(path)))
    models.append(model)
    res["model"] = model_map[model]
    coal_results.append(res)
# %%
coal_df = pd.DataFrame(coal_results) 
result_keys = {k: k.split("_mean")[0].split("test/")[1] for k in coal_df.keys() if k != "model"}
coal_df.rename(columns=result_keys, inplace=True)
agg_keys = [{k: (k, 'mean'), f"{k}_se": (k, "sem"), f"{k}_min": (k, 'min'), f"{k}_max": (k, 'max'), f"{k}_sd": (k, "std")} for k in result_keys.values()]
agg_keys = {k: v for d in agg_keys for k, v in d.items()}
print(coal_df.groupby("model").size())
coal_df = coal_df.groupby("model").agg(**agg_keys)
coal_df[["corr_prop", "corr_prop_se"]]
# %%
coal_results
# %%

CONDITIONING_METHOD = "Conditioning Method"
CONDITIONING = "Conditioning"
NEURAL_SOLVER = "Neural Solver"

FONT_SZ = 31.5
TITLE_FONT_SZ = FONT_SZ + 10
RECT = [0, 0.03, 1, 0.95]
ANCHOR = (0.5, -0.05)
FIGSZ = (25, 7.5)
set_font(FONT_SZ)

# %%
def plot_metric_barplot(df, metric, title, ax=None, upper_offset=None, lower_offset=None):
    if ax is None:
        fig, ax = plt.subplots(figsize=(10, 5))
    df_plot = df.reset_index()
    # 'model' column values are like "UNet-Base", "CNO-Euler", etc.
    df_plot[[NEURAL_SOLVER, CONDITIONING_METHOD]] = df_plot['model'].str.split(MODEL_CONDITIONING_SEP, expand=True)
    # Compute error bar values
    df_plot['error_low'] = df_plot[metric] - df_plot[f'{metric}_min']
    df_plot['error_high'] = df_plot[f'{metric}_max'] - df_plot[metric]
    # Sort so that the order in the barplot is consistent
    model_order = [FFNO, UNET, CNO, TRANSOLVER]
    # model_order = [CNO, FFNO, TRANSOLVER, UNET]  # Reorder to match the paper
    conditioning_order = [BASE, EULER, MOE]
    df_plot[NEURAL_SOLVER] = pd.Categorical(df_plot[NEURAL_SOLVER], categories=model_order, ordered=True)
    df_plot[CONDITIONING_METHOD] = pd.Categorical(df_plot[CONDITIONING_METHOD], categories=conditioning_order, ordered=True)
    df_plot = df_plot.sort_values(by=[CONDITIONING_METHOD, NEURAL_SOLVER]).reset_index(drop=True)
    
    # Create grouped barplot on the provided axis without adding its own legend
    sns.barplot(
        data=df_plot, 
        x=NEURAL_SOLVER, 
        order=model_order,
        y=metric, 
        hue=CONDITIONING_METHOD, 
        hue_order=conditioning_order,
        palette=COLORS[:len(conditioning_order)], 
        ax=ax
    )
    if ax.get_legend() is not None:
        ax.get_legend().remove()
    ax.set_axisbelow(True)
    
    # Add horizontal grid lines
    ax.grid(axis='y')
    
    # Add error bars
    min_ = float("inf")
    max_ = float("-inf")
    for patch, (_, row) in zip(ax.patches, df_plot.iterrows()):
        # Determine the center of each bar
        x = patch.get_x() + patch.get_width() / 2.
        height = patch.get_height()
        assert row[metric] == height, [row[metric], height, row]
        se2 = 2 * row[f"{metric}_se"]
        ax.errorbar(x, height, yerr=[[se2], [se2]], fmt='none', c='black', capsize=5, capthick=2, elinewidth=2)
        min_ = min(min_, height - se2)
        max_ = max(max_, height + se2)

        # err_low = row['error_low']
        # err_high = row['error_high']
        # assert row[f"{metric}_min"] == height - err_low, [row[f'{metric}_min'], height - err_low, row]
        # assert row[f"{metric}_max"] == height + err_high, [row[f'{metric}_max'], height + err_high, row]
        # ax.errorbar(x, height, yerr=[[err_low], [err_high]], fmt='none', c='black', capsize=5, capthick=2, elinewidth=2)
        # min_ = min(min_, height - err_low)
        # max_ = max(max_, height + err_high)    


    if upper_offset is not None and lower_offset is not None:
        ax.set_ylim(min_ - lower_offset, max_ + upper_offset)
    else:
        assert upper_offset is None and lower_offset is None, "If one offset is set, both must be set"
    ax.set_xlabel("")
    ax.set_ylabel("")
    ax.set_title(title, y=1.02)
# %%
coal_df_filtered = coal_df  # [coal_df.index != get_model_name(UNET,...
blast_df_filtered = blast_df  # [blast_df.index != get_model_name(UNET, ...
# %%
plot_metric_barplot(df=coal_df_filtered, metric="loss", title="Onestep Error $(\\downarrow)$",
                    upper_offset=0.001, lower_offset=0.001)
# %%
coal_df_filtered["loss"]
# %%
plot_metric_barplot(df=coal_df_filtered, metric="unrolled_loss", title="Unrolled Error $(\\downarrow)$",
                    upper_offset=0.001, lower_offset=0.001)
# %%
# Create a grid of 4 subplots (1 row x 3 cols)
fig, axs = plt.subplots(1, 3, figsize=FIGSZ)
axs = axs.flatten()

plot_metric_barplot(df=coal_df_filtered, metric="corr_prop", title="Correlation Time Proportion $(\\uparrow)$",
                    ax=axs[0], upper_offset=0.0025, lower_offset=0.001)
plot_metric_barplot(df=coal_df_filtered, metric="tke_loss", title="TKE Error $(\\downarrow)$",
                    ax=axs[1], upper_offset=0.0025, lower_offset=0.001)
plot_metric_barplot(df=coal_df_filtered, metric="mean_flow_loss", title="Mean Flow Error $(\\downarrow)$",
                    ax=axs[2], upper_offset=0.0015, lower_offset=0.001)

plt.tight_layout(rect=RECT)  # Adjust rect to leave space for the suptitle

# Add a shared title to the figure
fig.suptitle("ShockCast Results: Coal Dust Explosion", fontsize=TITLE_FONT_SZ)

# Create a shared legend using the handles and labels from the first axis below the plots with a box around it.
handles, labels = axs[0].get_legend_handles_labels()
leg = fig.legend(handles, labels, loc='lower center', bbox_to_anchor=ANCHOR,
                 ncol=len(labels), frameon=True)
leg.get_frame().set_edgecolor('black')
leg.get_frame().set_linewidth(1)

# Save the figure as a PDF file with bbox_inches set to 'tight' to avoid cutting off the legend
fig.savefig('coal_dust_explosion_results.pdf', format='pdf', bbox_inches='tight')
# %%
plot_metric_barplot(df=blast_df_filtered, metric="loss", title="Onestep Error $(\\downarrow)$",
                    upper_offset=0.001, lower_offset=0.001)
# %%
plot_metric_barplot(df=blast_df_filtered, metric="unrolled_loss", title="Unrolled Error $(\\downarrow)$",
                    upper_offset=0.001, lower_offset=0.001)
# %%

fig, axs = plt.subplots(1, 3, figsize=(25, 7.5))
axs = axs.flatten()
plot_metric_barplot(df=blast_df_filtered, metric="corr_prop", title="Correlation Time Proportion $(\\uparrow)$",
                    ax=axs[0], upper_offset=0.003, lower_offset=0.001)
plot_metric_barplot(df=blast_df_filtered, metric="tke_loss", title="TKE Error $(\\downarrow)$",
                    ax=axs[1], upper_offset=0.0005, lower_offset=0.0005)
plot_metric_barplot(df=blast_df_filtered, metric="mean_flow_loss", title="Mean Flow Error $(\\downarrow)$",
                    ax=axs[2], upper_offset=0.0025, lower_offset=0.001)

plt.tight_layout(rect=RECT)  # Adjust rect to leave space for the suptitle
# Add a shared title to the figure  
fig.suptitle("ShockCast Results: Circular Blast", fontsize=TITLE_FONT_SZ)
# Create a shared legend using the handles and labels from the first axis below the plots with a box around it.
handles, labels = axs[0].get_legend_handles_labels()
leg = fig.legend(handles, labels, loc='lower center', bbox_to_anchor=ANCHOR,
                 ncol=len(labels), frameon=True)
leg.get_frame().set_edgecolor('black')
leg.get_frame().set_linewidth(1)

# Save the figure as a PDF file with bbox_inches set to 'tight' to avoid cutting off the legend
fig.savefig('blast_results.pdf', format='pdf', bbox_inches='tight')
# %%
blast_df_filtered
# %%
def generate_latex_table(df, loss_keys, column_names, title, scientific_se=False):
    """
    Generate a LaTeX formatted table from the given DataFrame.

    Parameters:
        df (pd.DataFrame): The DataFrame containing the mean and standard deviation values.
        fields (list): List of field names.
        base_key (str): The base key string for loss (e.g., "loss").
        column_names (dict): Mapping for renaming columns in the final table.
        title (str): Title to include in the LaTeX table.
        scientific_sd (bool): Whether to format standard deviation in scientific notation.
        
    Returns:
        str: A LaTeX formatted table string.
    """
    loss_se_keys = [f"{k}_se" for k in loss_keys]
    
    df_se = df[loss_se_keys]
    df_mean = df[loss_keys]

    # Combine the mean and standard deviation values into one DataFrame with the format "mean (sd)"
    df_combined = df_mean.copy()

    if scientific_se:
        def convert_se(x):
            fse = '{:.1e}'.format(x)  # e.g., "3.250e-02"
            coeff, exponent = fse.split('e')
            exponent = int(exponent)
            return rf"{coeff} \times 10^{{{exponent}}}"
        for mean_col, se_col in zip(loss_keys, loss_se_keys):
            df_combined[mean_col] = (
                df_mean[mean_col].map('${:.3f}'.format)
                + " ("
                + df_se[se_col].map(convert_se)
                + ")$"
            )
    else:
        for mean_col, se_col in zip(loss_keys, loss_se_keys):
            df_combined[mean_col] = (
                (df_mean[mean_col] * 100).map('${:.2f}'.format)
                + r"\,("
                + (df_se[se_col] * 100).map('{:.2f}'.format)
                + ")$"
            )

    # Add an empty row to separate groups based on model type.
    MODEL_SEP = MODEL_CONDITIONING_SEP
    new_rows = []
    model_types = []
    for idx in df_combined.index:
        mtype = idx.split(MODEL_SEP)[0]
        if mtype not in model_types:
            model_types.append(mtype)

    # For each model type, add an empty row and then the rows for that model type in a specific order.
    for mtype in model_types:
        empty = pd.DataFrame([[""] * df_combined.shape[1]], columns=df_combined.columns, index=[mtype])
        new_rows.append(empty)
        group = df_combined[df_combined.index.str.startswith(mtype + MODEL_SEP)].copy()
        # Remove model type and separator from index.
        group.index = group.index.str.split(MODEL_SEP).str[1]
        # Reorder the rows if possible.
        ordering = [BASE, EULER, MOE]
        group = group.reindex(ordering)
        new_rows.append(group)

    df_final = pd.concat(new_rows)
    df_final = df_final.fillna("")  # Replace missing rows with empty strings

    # Reset index and rename columns using column_names mapping.
    df_final = df_final.reset_index()
    df_final.rename(columns={"index": "Model", **column_names}, inplace=True)

    # Convert DataFrame to LaTeX and customize the format.
    df_latex_string = df_final.to_latex(index=False, escape=False).split("\n")
    new_df_latex_string = []
    last_line = ""
    for line in df_latex_string:
        cell0 = line.split("&")
        if line.startswith("\\begin{tabular}"):
            tab_start = r"\begin{tabular}"
            tabx_start = r"\begin{tabularx}{\linewidth}"
            num_cols = line.split(tab_start)[1].count("l")
            line = f'{tabx_start}{{l{(num_cols - 2) * "Y"}|Y}}'
        elif line.startswith("\\end{tabular}"):
            line = r"\end{tabularx}"
        elif line == r"\toprule":
            line +=  "\n" + r"\multicolumn" + f"{{{num_cols}}}{{c}}{{{title}}}\\\\\n" + r"\toprule"
        elif len(cell0) > 1:
            cell0_val = cell0[0].strip()
            if cell0_val in [CNO, FFNO, UNET, TRANSOLVER] and last_line != r"\midrule":
                line = f"\\midrule\n{line}"
            elif cell0_val in [BASE, EULER, MOE]:
                line = rf"\qquad {line}"
        new_df_latex_string.append(line)
        last_line = line
    return "\n".join(new_df_latex_string)
# %%
coal_cfg.fields
# %%
MEAN = "Mean"
def get_blast_column_names(loss_keys):
    new_loss_keys = dict()
    for k in loss_keys:
        if "xVel" in k:
            new_loss_keys[k] = "Velocity $x$-component"
        elif "yVel" in k:
            new_loss_keys[k] = "Velocity $y$-component"
        elif "density" in k:
            new_loss_keys[k] = "Density"
        elif "temperature" in k:
            new_loss_keys[k] = "Temperature"
        else:
            new_loss_keys[k] = MEAN

    return new_loss_keys    
def get_coal_column_names(loss_keys):
    new_loss_keys = dict()
    for k in loss_keys:
        if "xVel" in k:
            new_loss_keys[k] = "Gas Velocity $x$-component"
        elif "yVel" in k:
            new_loss_keys[k] = "Gas Velocity $y$-component"
        elif "volume_fraction" in k:
            new_loss_keys[k] = "Volume Fraction"
        elif "temperature" in k:
            new_loss_keys[k] = "Gas Temperature"
        else:
            new_loss_keys[k] = MEAN

    return new_loss_keys    

def get_blast_title(loss_name):
    return rf"Circular Blast: {loss_name} $\times10^{{-2}}$ ($\downarrow$)"
def get_coal_title(loss_name):
    return rf"Coal Dust Explosion: {loss_name} $\times10^{{-2}}$ ($\downarrow$)"
# %%

base_key = "loss"
blast_loss_keys = [f"{field}_{base_key}" for field in blast_cfg.fields] + [base_key]
blast_column_names = get_blast_column_names(blast_loss_keys)
title = "One-Step Prediction Relative Error"
blast_df_latex_string = generate_latex_table(
    df=blast_df_filtered, 
    loss_keys=blast_loss_keys, 
    column_names=blast_column_names, 
    title=get_blast_title(title),
)
print(blast_df_latex_string)
# %%
coal_loss_keys = [f"{field}_{base_key}" for field in coal_cfg.fields] + [base_key]
coal_column_names = get_coal_column_names(coal_loss_keys)
coal_df_latex_string = generate_latex_table(
    df=coal_df_filtered, 
    loss_keys=coal_loss_keys, 
    column_names=coal_column_names, 
    title=get_coal_title(title),
)
print(coal_df_latex_string)
# %%
base_key = "unrolled_loss"
blast_unrolled_loss_keys = [f"{field}_{base_key}" for field in blast_cfg.fields] + [base_key]
title = "Unrolled Prediction Relative Error"
blast_df_latex_string = generate_latex_table(
    df=blast_df_filtered, 
    loss_keys=blast_unrolled_loss_keys, 
    column_names=get_blast_column_names(blast_unrolled_loss_keys), 
    title=get_blast_title(title),
)
print(blast_df_latex_string)
# %%
coal_unrolled_loss_keys = [f"{field}_{base_key}" for field in coal_cfg.fields] + [base_key]
coal_df_latex_string = generate_latex_table(
    df=coal_df_filtered, 
    loss_keys=coal_unrolled_loss_keys, 
    column_names=get_coal_column_names(coal_unrolled_loss_keys), 
    title=get_coal_title(title),
)
print(coal_df_latex_string)

# %%
base_key = f"corr_prop"
title = "Correlation Time Proportion"
blast_corr_prop_keys = [f"{field}_{base_key}_{corr_thresh}" for field in blast_cfg.fields] + [base_key]
blast_df_latex_string = generate_latex_table(
    df=blast_df_filtered, 
    loss_keys=blast_corr_prop_keys, 
    column_names=get_blast_column_names(blast_corr_prop_keys), 
    title=get_blast_title(title),
)
print(blast_df_latex_string)
# %%
coal_corr_prop_keys = [f"{field}_{base_key}_{corr_thresh}" for field in coal_cfg.fields] + [base_key]
coal_df_latex_string = generate_latex_table(
    df=coal_df_filtered, 
    loss_keys=coal_corr_prop_keys, 
    column_names=get_coal_column_names(coal_corr_prop_keys), 
    title=get_coal_title(title),
)
print(coal_df_latex_string)
# %%
title = "Mean Flow Relative Error"
base_key = "mean_flow"
blast_mean_flow_keys = [f"{base_key}_{field}_loss" for field in blast_cfg.fields] + [f"{base_key}_loss"]
blast_df_latex_string = generate_latex_table(
    df=blast_df_filtered, 
    loss_keys=blast_mean_flow_keys, 
    column_names=get_blast_column_names(blast_mean_flow_keys), 
    title=get_blast_title(title),
)
print(blast_df_latex_string)
# %%
coal_mean_flow_keys = [f"{base_key}_{field}_loss" for field in coal_cfg.fields] + [f"{base_key}_loss"]
coal_df_latex_string = generate_latex_table(
    df=coal_df_filtered, 
    loss_keys=coal_mean_flow_keys, 
    column_names=get_coal_column_names(coal_mean_flow_keys), 
    title=get_coal_title(title),
)
print(coal_df_latex_string)
# %%
tke_keys = ["tke_loss"]
title = "TKE Relative Error"
tke_column_keys = {"tke_loss": "TKE"}
blast_df_latex_string = generate_latex_table(
    df=blast_df_filtered, 
    loss_keys=tke_keys, 
    column_names=tke_column_keys, 
    title=get_blast_title(title),
)
print(blast_df_latex_string)
# %%
coal_df_latex_string = generate_latex_table(
    df=coal_df_filtered, 
    loss_keys=tke_keys, 
    column_names=tke_column_keys, 
    title=get_coal_title(title),
)
print(coal_df_latex_string)
# %%
{k for k in blast_df_filtered.keys() if "tke" in k}
# %%

==> figs/preds/vis_predict_dt.py <==
# %%
import torch
import os
import matplotlib.pyplot as plt
import pandas as pd
import json
import seaborn as sns
from tqdm.notebook import tqdm
from pdearena.data.datamodule import PDEDataModule
from pdearena.data.twod.datapipes.blast2d import RATIO_STATS, SHIFT, SCALE
from pdearena.data.twod.datapipes.coal2d import MACH_STATS, DIAMETER_STATS
from pdearena.utils.constants import BlastConstants
from pdearena.configs.registry import get_config

HOME = os.environ.get("HOME", None)
if HOME is None:
    HOME = os.path.expanduser("~")
PATH = f"{HOME}/install-tl/bin/x86_64-linux"

os.environ["PATH"] += ":" + PATH
import matplotlib as mpl
mpl.rcParams['text.usetex'] = True

preamble = r''' 
\renewcommand{\rmdefault}{ptm}
\renewcommand{\sfdefault}{phv}
\usepackage{amsmath}
'''
plt.rc('text.latex', preamble=preamble)


COLORS = ['#BC3C29FF', '#0072B5FF', '#E18727FF', '#20854EFF', '#7876B1FF', '#6F99ADFF', '#FFDC91FF', '#EE4C97FF']

def set_font(sz: int = 14):
    font = {
        # 'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : sz
    }

    mpl.rc('font', **font)
# set_font()


import numpy as np
from matplotlib.ticker import MaxNLocator
import torch
import matplotlib as mpl
if mpl.rcParams['text.usetex']:
    mpl.rc('text', usetex = True)
    mpl.rc('font', family = 'serif')
    plt.figure(1, figsize = (6, 4))
    ax = plt.axes([0.1, 0.1, 0.8, 0.7])
    t = np.arange(0.0, 1.0+0.01, 0.01)
    s = np.cos(2*2*np.pi*t)+2
    plt.plot(t, s)

    plt.xlabel(r'\textsc{Time (s)}')
    plt.ylabel(r'\textit{voltage (mV)}', fontsize = 16)
    plt.title(r"\TeX\ is Number $\displaystyle\sum_{n=1}^\infty\frac{-e^{i\pi}}{2^n}$!",
        fontsize = 16, color = 'r')
    plt.grid(True)
    # plt.savefig('tex_demo')
    plt.show()
# %%

BLAST_RES_PATH = "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-28/blast_ffno_cond_euler_residual/results/predictions.pt"
COAL_RES_PATH = "/mnt/data/shared/jacob/geoPDE/outputs/master-38/neurips-41/coal_ffno_cond_euler_residual/results/predictions.pt"
# %%
blast_cfg = get_config("blast_ffno_cond_euler_residual")
blast_cfg.fields = blast_cfg.fields + ["Mach_Number"]
coal_cfg = get_config("coal_ffno_cond_euler_residual")
blast_datamod = PDEDataModule(blast_cfg)
coal_datamod = PDEDataModule(coal_cfg)
blast_datamod.setup("fit")
coal_datamod.setup("fit")
blast_loader = blast_datamod.val_dataloader()[1]
coal_loader = coal_datamod.val_dataloader()[1]
blast_sols = [sol for sol in tqdm(blast_loader)]
coal_sols = [sol for sol in tqdm(coal_loader)]
# %%
blast_cfg.fields
# %%
blast_preds = torch.load(BLAST_RES_PATH, weights_only=True)
coal_preds = torch.load(COAL_RES_PATH, weights_only=True)
blast_rollout = blast_preds["rollout"]
coal_rollout = coal_preds["rollout"]
# %%
print(len(blast_preds))
print(len(coal_preds))
# %%
BLAST_IDX = 7
COAL_IDX = 9
BLAST_IDX = min(BLAST_IDX, 8)
blast_pred = blast_rollout[BLAST_IDX]
coal_pred = coal_rollout[COAL_IDX]
blast_sol = blast_sols[BLAST_IDX]
coal_sol = coal_sols[COAL_IDX]
# %%
blast_pred_time = torch.nn.functional.pad(blast_pred["pred_time"], (1, 0))
coal_pred_time = torch.nn.functional.pad(coal_pred["pred_time"], (1, 0))
blast_pred_delta = blast_pred_time.diff()
coal_pred_delta = coal_pred_time.diff()
blast_sol_time = blast_sol.times
blast_ratio = blast_sol.z * RATIO_STATS["scale"] + RATIO_STATS["shift"]
coal_sol_time = coal_sol.times
coal_mach = coal_sol.z.flatten()[1] * MACH_STATS["scale"] + MACH_STATS["shift"]
blast_sol_delta = blast_sol_time.diff()
coal_sol_delta = coal_sol_time.diff()
blast_mach = blast_sol.u.flatten(0,1).max(dim=0).values[-1].item()

# %%
FONT_SZ = 31
TITLE_FONT_SZ = FONT_SZ + 10
RECT = [0, 0.03, 1, 0.95]
ANCHOR = (0.5, -0.05)
FIGSZ = (25, 7.5)

set_font(FONT_SZ)

fig, ax = plt.subplots(1, 2, figsize=(FIGSZ[0], 7), constrained_layout=True)

xlab = r"$t$"
ylab = r"$\Delta t$"
title_height = 1.15
SZ = 4
ax[0], ax[1] = ax[1], ax[0]
ax[0].plot(blast_pred_time[:-1], blast_pred_delta, label="Predicted", color=COLORS[0], linewidth=SZ, linestyle="--")
ax[0].plot(blast_sol_time[:-1], blast_sol_delta, label="True", color=COLORS[1], linewidth=SZ)
ax[0].set_title("Circular Blast, Max Mach Number ${:.2f}$".format(blast_mach), y=title_height)
formatter = mpl.ticker.ScalarFormatter(useMathText=True)
formatter.set_powerlimits((-5, -5))
ax[0].yaxis.set_major_locator(MaxNLocator(nbins=5))
ax[0].yaxis.set_major_formatter(formatter)
# ax[0].set_title(f"{blast_ratio.item()}, {BLAST_IDX}")
ax[0].set_xlabel(xlab)
ax[0].set_ylabel(ylab)
ax[0].grid(axis='y')

ax[1].plot(coal_pred_time[:-1], coal_pred_delta, label="Predicted", color=COLORS[0], linewidth=SZ, linestyle="--")
ax[1].plot(coal_sol_time[:-1], coal_sol_delta, label="True", color=COLORS[1], linewidth=SZ)
ax[1].set_title("Coal Dust Explosion, Shock Mach Number ${:.2f}$".format(coal_mach.item()), y=title_height)
ax[1].set_xlabel(xlab)
ax[1].set_ylabel(ylab)
ax[1].grid(axis='y')

# Move the shared suptitle up vertically
fig.suptitle(r"ShockCast: Unrolled $\Delta t$", fontsize=TITLE_FONT_SZ, y=.85)
# Adjust z-order so that "Predicted" curves appear on top in both subplots
for a in ax:
    for line in a.get_lines():
        if line.get_label() == "Predicted":
            line.set_zorder(3)
        elif line.get_label() == "True":
            # Adjust z-order so that "Predicted" curves appear on top in both subplots
            for a in ax:
                for line in a.get_lines():
                    if line.get_label() == "Predicted":
                        line.set_zorder(3)
                    elif line.get_label() == "True":
                        line.set_zorder(2)

            # Create a shared legend for the two subplots using handles from the first axis
            handles, labels = ax[0].get_legend_handles_labels()
            fig.legend(handles, labels, loc="lower center", ncol=2, bbox_to_anchor=(0.5, -0.05))

plt.tight_layout()  # Adjust rect to leave space for the suptitle
fig.savefig('pred_delta.pdf', format='pdf', bbox_inches='tight')

# %%
FONT_SZ = 25
set_font(FONT_SZ)
# Select multiple time points evenly spaced along the trajectory using blast_sol.times
num_times = 5  # number of frames to display
# Ensure blast_sol.times is a NumPy array
all_times = np.array(blast_sol.times)[1:]
max_time_idx = len(all_times) - 1  # ground truth is at t+1, so use up to max_time_idx - 1
indices = np.linspace(0, max_time_idx - 1, num_times, dtype=int)

# Unflatten ground truth and predicted densities
gt_field = blast_sol.u.unflatten(dim=0, sizes=(128, 128))[..., 1:, :]
pr_field = blast_pred["pred"].unflatten(dim=0, sizes=(128, 128))
pr_times = blast_pred["pred_time"]
# Create a figure with two rows: first row for GT, second row for predictions
fig, axs = plt.subplots(2, num_times, figsize=(5 * num_times, 10))
for j, idx in enumerate(indices):
    # Extract ground truth and predicted density; note the offset (+1) for GT
    gt_frame = gt_field[..., idx + 1, 2]
    # pr_frame = pr_field[..., idx, 2]
    
    # Display ground truth frame
    axs[0, j].imshow(gt_frame, cmap="viridis", origin="lower")
    mantissa, exp = f"{all_times[idx]:.3e}".split("e")
    axs[0, j].set_title(rf"$t={mantissa}\times10^{{{int(exp)}}}$")
    axs[0, j].axis("off")
    
    # Find the index in pr_times closest to the current ground truth time all_times[idx]
    pred_idx = np.abs(np.array(pr_times) - all_times[idx]).argmin()
    # Extract the j-th predicted frame using the computed index
    pr_frame_pred = pr_field[..., pred_idx, 2]
    axs[1, j].imshow(pr_frame_pred, cmap="viridis", origin="lower")
    mantissa, exp = f"{pr_times[pred_idx].item():.3e}".split("e")
    axs[1, j].set_title(rf"$t={mantissa}\times10^{{{int(exp)}}}$")
    axs[1, j].axis("off")
for ax in [axs[0, 0], axs[1, 0]]:
    # Turn the axis on to show the spines/labels
    ax.axis("on")
    # Hide the x-axis ticks and labels while keeping the left spine and y-axis visible.
    ax.xaxis.set_visible(False)
    ax.tick_params(axis="x", which="both", bottom=False, top=False, labelbottom=False)
    # Optionally hide the top and right spines if desired.
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["bottom"].set_visible(False)
    # Ensure the left spine and y-axis remain visible (but without tick labels).
    ax.spines["left"].set_visible(False)
    ax.yaxis.set_visible(True)
    ax.tick_params(axis="y", which="both", left=False, labelleft=False)

axs[0, 0].set_ylabel("True", fontsize=FONT_SZ + 10)
axs[1, 0].set_ylabel("Predicted", fontsize=FONT_SZ + 10)
fig.suptitle(r"Circular Blast: Density", fontsize=FONT_SZ + 15, y=0.975)
plt.tight_layout()
plt.savefig("blast_density_stack.pdf", bbox_inches="tight")


# %%
FONT_SZ = 40
set_font(FONT_SZ)
init_densities = [sol.u[:, 0, 2].reshape(128,128) for sol in blast_sols]
ratios = torch.cat([sol.z.item() * RATIO_STATS[SCALE] + RATIO_STATS[SHIFT] for sol in blast_sols])
ratios, density_inds = torch.sort(ratios)
init_densities = torch.stack([init_densities[i] for i in density_inds])
min_density = min(1, init_densities.min().item())
max_density = max(init_densities.max().item(), 50)
min_density = init_densities.min().item()
max_density = init_densities.max().item()
fig, axs = plt.subplots(1, len(init_densities), figsize=(5 * len(init_densities), 5))
for ratio, density, ax in zip(ratios, init_densities, axs):
    # im = ax.imshow(density, norm=mpl.colors.LogNorm(vmin=min_density, vmax=max_density), origin="lower")
    im = ax.imshow(density, vmin=min_density, vmax=max_density, origin="lower", cmap="viridis")
    ax.set_title(f"$\\mathrm{{IPR}}={ratio:.2f}$")
    ax.axis("off")

# Add a colorbar spanning the full bottom of the plot.
left_coords = axs[0].get_position()
right_coords = axs[-1].get_position()
left_xcoord = left_coords.x0
right_xcoord = right_coords.x1
width = right_xcoord - left_xcoord
left_ycoord = left_coords.y0
right_ycoord = right_coords.y0
cbar_ax = fig.add_axes([left_xcoord, left_ycoord - 0.2, width, 0.08])
cbar = fig.colorbar(axs[0].images[0], cax=cbar_ax, orientation="horizontal")

fig.suptitle(r"Circular Blast: Initial Densities", fontsize=FONT_SZ + 15, y=1.15)

fig.savefig("blast_initial_densities.pdf", bbox_inches="tight")

# %%

coal_cfg_fine = get_config("coal_ffno_cond_euler_residual").copy()
coal_cfg_fine.time_coarsening = 1
coal_cfg_fine.start_time = 0
coal_datamod_fine = PDEDataModule(coal_cfg_fine)
coal_datamod_fine.setup("fit")
coal_loader_fine = coal_datamod_fine.val_dataloader()[1]
coal_sols_fine = [sol for sol in tqdm(coal_loader_fine)]
coal_sol_fine = coal_sols_fine[COAL_IDX]

# %%
init_xvel = coal_sol_fine.u[...,:len(init_densities),0].view(104, 104, -1).permute(2, 0, 1)
xvel_times = coal_sol_fine.times[:len(init_densities)]
min_xvel = init_xvel.min().item()
max_xvel = init_xvel.max().item()
fig, axs = plt.subplots(1, len(init_xvel), figsize=(5 * len(init_xvel), 5))
for xvel, time, ax in zip(init_xvel, xvel_times, axs):
    im = ax.imshow(xvel, norm=mpl.colors.SymLogNorm(vmin=min_xvel, vmax=max_xvel, linthresh=10), origin="lower")
    # im = ax.imshow(xvel, vmin=min_xvel, vmax=max_xvel, origin="lower", cmap="viridis")
    mantissa, exp = f"{time.item():.3e}".split("e")
    ax.set_title(rf"$t={mantissa}$")
    ax.axis("off")
# Add a colorbar spanning the full bottom of the plot.
left_coords = axs[0].get_position()
right_coords = axs[-1].get_position()
left_xcoord = left_coords.x0
right_xcoord = right_coords.x1
width = right_xcoord - left_xcoord
left_ycoord = left_coords.y0
right_ycoord = right_coords.y0
cbar_ax = fig.add_axes([left_xcoord, left_ycoord - 0.2, width, 0.08])
cbar = fig.colorbar(axs[0].images[0], cax=cbar_ax, orientation="horizontal")
fig.suptitle(f"Coal Dust Explosion: Gas Velocity $x$-component, Shock Mach Number ${coal_mach.item():.2f}$", fontsize=FONT_SZ + 15, y=1.15)
fig.savefig("coal_initial_xvel.pdf", bbox_inches="tight")
# %%
coal_cfg.fields
# %%
init_vfrac = coal_sol_fine.u[...,:len(init_densities),2].view(104, 104, -1).permute(2, 0, 1)
min_vfrac = init_vfrac.min().item()
max_vfrac = init_vfrac.max().item()
fig, axs = plt.subplots(2, len(init_xvel), figsize=(5 * len(init_xvel), 2 * 5))
for xvel, vfrac, time, ax in zip(init_xvel, init_vfrac, xvel_times, axs.T):
    im = ax[0].imshow(xvel, norm=mpl.colors.SymLogNorm(vmin=min_xvel, vmax=max_xvel, linthresh=10), origin="lower")
    # im = ax.imshow(xvel, vmin=min_xvel, vmax=max_xvel, origin="lower", cmap="viridis")
    mantissa, exp = f"{time.item():.3e}".split("e")
    ax[0].set_title(rf"$t={mantissa}$")
    ax[0].axis("off")
    ax[1].axis("off")
    im = ax[1].imshow(vfrac, norm=mpl.colors.SymLogNorm(vmin=min_vfrac, vmax=max_vfrac, linthresh=0.01), origin="lower")

# Add a colorbar spanning the full bottom of the plot.
left_coords = axs[0, 0].get_position()
right_coords = axs[0, -1].get_position()
left_xcoord = left_coords.x0
right_xcoord = right_coords.x1
width = right_xcoord - left_xcoord
left_ycoord = left_coords.y0
right_ycoord = right_coords.y0
cbar_ax = fig.add_axes([left_xcoord, left_ycoord - 0.2, width, 0.08])
cbar = fig.colorbar(axs[0, 0].images[0], cax=cbar_ax, orientation="horizontal")
fig.suptitle(f"Coal Dust Explosion: Gas Velocity $x$-component, Shock Mach Number ${coal_mach.item():.2f}$", fontsize=FONT_SZ + 15, y=1.15)
# fig.savefig("coal_initial_xvel.pdf", bbox_inches="tight")



# %%

def plot_fields(sol, pred, title, font_size=15, title_font_size_offset=15, num_times=4, field_idx=2, data_shape=(128, 128),
                logscale=True, time_offset=1, even_times=True, cbar_digits=0, err_linthresh=0.1, field_linthresh=0.1, 
                field_cbar_ticks=None, err_cbar_ticks=None):
    """
    Plots ground truth, predicted, and residual fields at selected timesteps.
    The plots are arranged in two sets of three columns, with the first set showing the
    first half of the selected times and the second set showing the remaining times.

    Parameters:
        sol: Object containing ground truth data with attributes `u` and `times`.
        pred: Dictionary containing predicted data with keys "pred_interp" and "pred_time".
        num_times: Total number of timesteps to display (must be even).
        field_idx: Index of the field to display.
        data_shape: Tuple indicating the spatial shape upon unflattening.
        field_logscale: If True, use logarithmic scaling for field plots.
        res_logscale: If True, use logarithmic scaling for residual plots.
        time_offset: Offset for ground truth time indexing. For example, if GT is stored at t+1 then time_offset=1.
        even_times: If True, select times evenly spaced between the first and last.
    """
    if num_times % 2 != 0:
        raise ValueError("num_times must be even to form two sets of solutions.")
    set_font(font_size)

    # Determine ground truth indices and corresponding times.
    if even_times:
        time0 = sol.times[time_offset]
        time1 = sol.times[-1]
        time_grid = np.linspace(time0, time1, num_times)
        assert time_grid[0] == time0
        assert time_grid[-1] == time1

        # Find the indices in sol.times closest to the time grid.
        gt_inds = np.array([np.abs(np.array(sol.times) - t).argmin() for t in time_grid])
    else:
        gt_inds = np.linspace(time_offset, len(sol.times) - 1, num_times, dtype=int)
        time_grid = np.array(sol.times)[gt_inds]

    # Find the indices in pred["pred_time"] closest to the time grid.
    pr_inds = np.array([np.abs(np.array(pred["pred_time"]) - t).argmin() for t in time_grid])

    # Unflatten the ground truth and predicted fields.
    gt_all = sol.u[:, gt_inds, field_idx].T.unflatten(dim=1, sizes=data_shape)
    pr_all = pred["pred_interp"][:, pr_inds, field_idx].T.unflatten(dim=1, sizes=data_shape)
    residual_all = gt_all - pr_all
    err = residual_all.norm(dim=(1, 2)) 
    gt_norm = gt_all.norm(dim=(1, 2))
    err_names = [("Relative Error" if gt_n >= 1 else "Residual Norm") for gt_n in gt_norm]
    gt_norm = gt_norm.clamp_min(1)
    err = err / gt_norm

    field_max = torch.max(gt_all, pr_all).max().item()
    field_min = torch.min(gt_all, pr_all).min().item()
    if field_cbar_ticks is not None:
        assert not logscale
        field_max = max(max(field_cbar_ticks), field_max)
        field_min = min(min(field_cbar_ticks), field_min)
    residual_max = residual_all.max().item()
    residual_min = residual_all.min().item()
    if err_cbar_ticks is not None:
        assert not logscale
        residual_max = max(max(err_cbar_ticks), residual_max)
        residual_min = min(min(err_cbar_ticks), residual_min)

    linthresh_field = (field_max - field_min) * field_linthresh
    linthresh_resid = (residual_max - residual_min) * err_linthresh

    # Split the indices into two equal groups.
    n = num_times // 2

    # Create a figure with n rows and 6 columns (first 3 for group left, next 3 for group right)
    fig, axes = plt.subplots(n, 6, figsize=(20, 3 * n))
    # Ensure axes is 2D in case n==1.
    if n == 1:
        axes = axes[np.newaxis, :]

    # Loop over each row corresponding to an entry in each group.
    for i in range(n):
        # Left set (first half)
        idx_left = i
        gt_time_left = sol.times[gt_inds[idx_left]]
        pr_time_left = pred["pred_time"][pr_inds[idx_left]]
        gt_frame_left = gt_all[idx_left]
        pr_frame_left = pr_all[idx_left]
        resid_left = residual_all[idx_left]
        err_left = err[idx_left]
        err_name_left = err_names[idx_left]

        # Right set (second half)
        idx_right = i + n
        gt_time_right = sol.times[gt_inds[idx_right]]
        pr_time_right = pred["pred_time"][pr_inds[idx_right]]
        gt_frame_right = gt_all[idx_right]
        pr_frame_right = pr_all[idx_right]
        resid_right = residual_all[idx_right]
        err_right = err[idx_right]
        err_name_right = err_names[idx_right]

        # Plot left set.
        # Ground Truth.
        if logscale:
            if field_min > 0:
                print("Using log scale")
                norm_gt_left = mpl.colors.LogNorm(vmin=field_min, vmax=field_max)
            else:
                norm_gt_left = mpl.colors.SymLogNorm(linthresh=linthresh_field, vmin=field_min, vmax=field_max)
        else:
            norm_gt_left = mpl.colors.Normalize(vmin=field_min, vmax=field_max)
        axes[i, 0].imshow(gt_frame_left, cmap="viridis", origin="lower", norm=norm_gt_left)
        mantissa, exp = f"{gt_time_left:.3e}".split("e")
        axes[i, 0].set_title(rf"$t={mantissa}\times10^{{{int(exp)}}}$")
        axes[i, 0].axis("off")

        # Predicted.
        if logscale:
            if field_min > 0:
                norm_pr_left = mpl.colors.LogNorm(vmin=field_min, vmax=field_max)
            else:
                norm_pr_left = mpl.colors.SymLogNorm(linthresh=linthresh_field, vmin=field_min, vmax=field_max)
        else:
            norm_pr_left = mpl.colors.Normalize(vmin=field_min, vmax=field_max)
        axes[i, 1].imshow(pr_frame_left, cmap="viridis", origin="lower", norm=norm_pr_left)
        mantissa, exp = f"{pr_time_left:.3e}".split("e")
        axes[i, 1].set_title(rf"$t={mantissa}\times10^{{{int(exp)}}}$")
        axes[i, 1].axis("off")

        # Residual.
        if logscale:
            norm_res_left = mpl.colors.SymLogNorm(linthresh=linthresh_resid, vmin=residual_min, vmax=residual_max)
        else:
            norm_res_left = mpl.colors.Normalize(vmin=residual_min, vmax=residual_max)
        axes[i, 2].imshow(resid_left, cmap="viridis", origin="lower", norm=norm_res_left)
        axes[i, 2].set_title(rf"{err_name_left} $= {err_left:.3f}$")
        axes[i, 2].axis("off")

        # Plot right set.
        # Ground Truth.
        if logscale:
            if field_min > 0:
                norm_gt_right = mpl.colors.LogNorm(vmin=field_min, vmax=field_max)
            else:
                norm_gt_right = mpl.colors.SymLogNorm(linthresh=linthresh_field, vmin=field_min, vmax=field_max)
        else:
            norm_gt_right = mpl.colors.Normalize(vmin=field_min, vmax=field_max)
        axes[i, 3].imshow(gt_frame_right, cmap="viridis", origin="lower", norm=norm_gt_right)
        mantissa, exp = f"{gt_time_right:.3e}".split("e")
        axes[i, 3].set_title(rf"$t={mantissa}\times10^{{{int(exp)}}}$")
        axes[i, 3].axis("off")

        # Predicted.
        if logscale:
            if field_min > 0:
                norm_pr_right = mpl.colors.LogNorm(vmin=field_min, vmax=field_max)
            else:
                norm_pr_right = mpl.colors.SymLogNorm(linthresh=linthresh_field, vmin=field_min, vmax=field_max)
        else:
            norm_pr_right = mpl.colors.Normalize(vmin=field_min, vmax=field_max)
        axes[i, 4].imshow(pr_frame_right, cmap="viridis", origin="lower", norm=norm_pr_right)
        mantissa, exp = f"{pr_time_right:.3e}".split("e")
        axes[i, 4].set_title(rf"$t={mantissa}\times10^{{{int(exp)}}}$")
        axes[i, 4].axis("off")

        # Residual.
        if logscale:
            norm_res_right = mpl.colors.SymLogNorm(linthresh=linthresh_resid, vmin=residual_min, vmax=residual_max)
        else:
            norm_res_right = mpl.colors.Normalize(vmin=residual_min, vmax=residual_max)
        axes[i, 5].imshow(resid_right, cmap="viridis", origin="lower", norm=norm_res_right)
        axes[i, 5].set_title(rf"{err_name_right} $= {err_right:.3f}$")
        axes[i, 5].axis("off")

    # Add shared column titles for each set of three columns.
    title_font_size = font_size + title_font_size_offset
    col_titles_left = ["True", "Predicted", "Residual"]
    col_titles_right = ["True", "Predicted", "Residual"]
    col_title_offset = 0.015
    # Left set titles.
    for j, col_title in enumerate(col_titles_left):
        pos = axes[0, j].get_position()
        fig.text(pos.x0 + pos.width / 2, pos.y1 + col_title_offset, col_title,
                 ha="center", va="bottom", fontsize=title_font_size)
    # Right set titles.
    for j, col_title in enumerate(col_titles_right):
        pos = axes[0, j+3].get_position()
        fig.text(pos.x0 + pos.width / 2, pos.y1 + col_title_offset, col_title,
                 ha="center", va="bottom", fontsize=title_font_size)

    # Add 1 horizontal colorbar spanning the first and second columns (group left)
    pos_list_left = [axes[i, j].get_position() for i in range(n) for j in [0, 1]]
    x0_left = min(p.x0 for p in pos_list_left)
    x1_left = max(p.x1 for p in pos_list_left)
    width_left = x1_left - x0_left
    y0_left = min(p.y0 for p in pos_list_left)
    cbar_ax_left = fig.add_axes([x0_left, y0_left - 0.02, width_left, 0.008])
    cbar_left = fig.colorbar(axes[0, 0].images[0], cax=cbar_ax_left, orientation="horizontal")
    if not logscale:
        if field_cbar_ticks is not None:
            ticks = field_cbar_ticks
        else:
            clim = axes[0, 0].images[0].get_clim()
            delta = 0.05 * (clim[1] - clim[0])
            ticks = [round(clim[0] + delta, cbar_digits), round((clim[0] + clim[1]) / 2, cbar_digits), round(clim[1] - delta, cbar_digits)]
        cbar_left.set_ticks(ticks)

    # Add 1 horizontal colorbar spanning the fourth and fifth columns (group right)
    pos_list_right = [axes[i, j].get_position() for i in range(n) for j in [3, 4]]
    x0_right = min(p.x0 for p in pos_list_right)
    x1_right = max(p.x1 for p in pos_list_right)
    width_right = x1_right - x0_right
    y0_right = min(p.y0 for p in pos_list_right)
    cbar_ax_right = fig.add_axes([x0_right, y0_right - 0.02, width_right, 0.008])
    cbar_right = fig.colorbar(axes[0, 3].images[0], cax=cbar_ax_right, orientation="horizontal")
    if not logscale:
        if field_cbar_ticks is not None:
            ticks = field_cbar_ticks
        else:
            clim = axes[0, 3].images[0].get_clim()
            delta = 0.05 * (clim[1] - clim[0])
            ticks = [round(clim[0] + delta, cbar_digits), round((clim[0] + clim[1]) / 2, cbar_digits), round(clim[1] - delta, cbar_digits)]
        cbar_right.set_ticks(ticks)

    # Add 1 horizontal colorbar spanning the third column (group left residual)
    pos_list_mid_left = [axes[i, 2].get_position() for i in range(n)]
    x0_mid_left = min(p.x0 for p in pos_list_mid_left)
    x1_mid_left = max(p.x1 for p in pos_list_mid_left)
    width_mid_left = x1_mid_left - x0_mid_left
    y0_mid_left = min(p.y0 for p in pos_list_mid_left)
    cbar_ax_mid_left = fig.add_axes([x0_mid_left, y0_mid_left - 0.02, width_mid_left, 0.008])
    cbar_mid_left = fig.colorbar(axes[0, 2].images[0], cax=cbar_ax_mid_left, orientation="horizontal")
    if not logscale:
        if err_cbar_ticks is not None:
            ticks = err_cbar_ticks
        else:
            clim = axes[0, 2].images[0].get_clim()
            delta = 0.05 * (clim[1] - clim[0])
            ticks = [round(clim[0] + delta, cbar_digits), round((clim[0] + clim[1]) / 2, cbar_digits), round(clim[1] - delta, cbar_digits)]
        cbar_mid_left.set_ticks(ticks)

    # Add 1 horizontal colorbar spanning the sixth column (group right residual)
    pos_list_mid_right = [axes[i, 5].get_position() for i in range(n)]
    x0_mid_right = min(p.x0 for p in pos_list_mid_right)
    x1_mid_right = max(p.x1 for p in pos_list_mid_right)
    width_mid_right = x1_mid_right - x0_mid_right
    y0_mid_right = min(p.y0 for p in pos_list_mid_right)
    cbar_ax_mid_right = fig.add_axes([x0_mid_right, y0_mid_right - 0.02, width_mid_right, 0.008])
    cbar_mid_right = fig.colorbar(axes[0, 5].images[0], cax=cbar_ax_mid_right, orientation="horizontal")
    if not logscale:
        if err_cbar_ticks is not None:
            ticks = err_cbar_ticks
        else:
            clim = axes[0, 5].images[0].get_clim()
            delta = 0.05 * (clim[1] - clim[0])
            ticks = [round(clim[0] + delta, cbar_digits), round((clim[0] + clim[1]) / 2, cbar_digits), round(clim[1] - delta, cbar_digits)]
        cbar_mid_right.set_ticks(ticks)
            

    fig.suptitle(title, fontsize=title_font_size, y=0.93)
    # plt.tight_layout()
    return fig
# %%
fig = plot_fields(
    sol=blast_sol, 
    pred=blast_pred, 
    title="Circular Blast: Density", 
    num_times=2 * 9, 
    field_idx=2, 
    data_shape=(128,128),
    time_offset=1,
    logscale=True,
    err_linthresh=0.35,
    field_linthresh=1e10,
    # field_cbar_ticks=[0, 25, 50],
    # err_cbar_ticks=[-15, 0, 20]
)
plt.savefig("rollouts/blast_density_rollout.pdf", bbox_inches="tight")
# %%
fig = plot_fields(
    sol=blast_sol, 
    pred=blast_pred, 
    title="Circular Blast: Velocity $x$-component",
    num_times=2 * 9,
    field_idx=0,
    data_shape=(128,128),
    time_offset=1,
    err_linthresh=0.15,
    field_linthresh=0.01,
)
plt.savefig("rollouts/blast_xvelocity_rollout.pdf", bbox_inches="tight")
# %%
fig = plot_fields(
    sol=blast_sol, 
    pred=blast_pred, 
    title="Circular Blast: Velocity $y$-component",
    num_times=2 * 9,
    field_idx=1,
    data_shape=(128,128),
    time_offset=1,
    err_linthresh=0.15,
    field_linthresh=0.01,
)
plt.savefig("rollouts/blast_yvelocity_rollout.pdf", bbox_inches="tight")
# %%
fig = plot_fields(
    sol=blast_sol, 
    pred=blast_pred, 
    title="Circular Blast: Temperature",
    num_times=2 * 9,
    field_idx=3,
    data_shape=(128,128),
    time_offset=1,
    err_linthresh=0.15,
    field_linthresh=0.01 # .51,
)
plt.savefig("rollouts/blast_temperature_rollout.pdf", bbox_inches="tight")

# %%
blast_cfg.fields
# %%
coal_cfg.fields
# %%
fig = plot_fields(
    sol=coal_sol,
    pred=coal_pred,
    title="Coal Dust Explosion: Gas Velocity $x$-component",
    num_times=2 * 9,
    field_idx=0,
    data_shape=(104, 104),
    time_offset=1,
    err_linthresh=0.025,
    field_linthresh=0.025,
    logscale=True,
)
plt.savefig("rollouts/coal_xvelocity_rollout.pdf", bbox_inches="tight")
# %%
fig = plot_fields(
    sol=coal_sol,
    pred=coal_pred,
    title="Coal Dust Explosion: Gas Velocity $y$-component",
    num_times=2 * 9,
    field_idx=1,
    data_shape=(104, 104),
    time_offset=1,
    err_linthresh=0.025,
    field_linthresh=0.025,
    logscale=True,
)
plt.savefig("rollouts/coal_yvelocity_rollout.pdf", bbox_inches="tight")
# %%
fig = plot_fields(
    sol=coal_sol,
    pred=coal_pred,
    title="Coal Dust Explosion: Volume Fraction",
    num_times=2 * 9,
    field_idx=2,
    data_shape=(104, 104),
    time_offset=1,
    err_linthresh=0.1,
    field_linthresh=0.02,
    logscale=True,
)
plt.savefig("rollouts/coal_volume_rollout.pdf", bbox_inches="tight")
# %%
fig = plot_fields(
    sol=coal_sol,
    pred=coal_pred,
    title="Coal Dust Explosion: Gas Temperature",
    num_times=2 * 9,
    field_idx=3,
    data_shape=(104, 104),
    time_offset=1,
    err_linthresh=0.45,
    field_linthresh=0.75,
    logscale=True,
)
plt.savefig("rollouts/coal_temperature_rollout.pdf", bbox_inches="tight")
# %%

def plot_tke_comparison(gt_tke, pred_tke, title="TKE Comparison", cmap="viridis", logscale=True, err_linthresh=0.1,
                        font_size=25, title_font_size_offset=5):
    """
    Visualizes ground truth, predicted, and residual turbulent kinetic energy (TKE) side by side.
    The ground truth and predicted panels share a common horizontal colorbar.
    
    Parameters:
        gt_tke: torch.Tensor or numpy.ndarray
            Ground truth TKE field.
        pred_tke: torch.Tensor or numpy.ndarray
            Predicted TKE field.
        title: str, optional
            Title for the overall plot.
        cmap: str, optional
            Colormap used for the images.
    
    Returns:
        matplotlib.figure.Figure
            Figure object containing the TKE comparison plot.
    """
    # Compute the residual TKE.
    residual = gt_tke - pred_tke
    rel_err = residual.norm() / gt_tke.norm()

    set_font(font_size)
    # Convert tensors to numpy arrays if necessary.
    if hasattr(gt_tke, "cpu"):
        gt_tke = gt_tke.cpu().numpy()
    if hasattr(pred_tke, "cpu"):
        pred_tke = pred_tke.cpu().numpy()
    if hasattr(residual, "cpu"):
        residual = residual.cpu().numpy()
    
    
    # Compute common limits for gt and predicted fields.
    vmin = min(gt_tke.min(), pred_tke.min())
    vmax = max(gt_tke.max(), pred_tke.max())
    
    # Create a figure with three side-by-side subplots.
    fig, ax = plt.subplots(1, 3, figsize=(18, 6))
    
    # Plot ground truth with shared clim.
    if logscale:
        assert vmin > 0
        norm = mpl.colors.LogNorm(vmin=vmin, vmax=vmax)
    else:
        norm = mpl.colors.Normalize(vmin=vmin, vmax=vmax)
    im0 = ax[0].imshow(gt_tke, cmap=cmap, origin="lower", norm=norm)
    ax[0].set_title("True")
    
    # Plot predicted with shared clim.
    if logscale:
        assert vmin > 0
        norm = mpl.colors.LogNorm(vmin=vmin, vmax=vmax)
    else:
        norm = mpl.colors.Normalize(vmin=vmin, vmax=vmax)
    im1 = ax[1].imshow(pred_tke, cmap=cmap, origin="lower", norm=norm)
    ax[1].set_title("Predicted")
    
    # Plot residual separately.
    vmin = residual.min()
    vmax = residual.max()
    if logscale:
        err_linthresh = abs(vmax - vmin) * err_linthresh
        norm = mpl.colors.SymLogNorm(linthresh=err_linthresh, vmin=vmin, vmax=vmax)
    else:
        norm = mpl.colors.Normalize(vmin=vmin, vmax=vmax)
    im2 = ax[2].imshow(residual, cmap=cmap, origin="lower", norm=norm)
    ax[2].set_title(fr"Residual")
    
    # Turn off axes.
    for a in ax:
        a.axis("off")
    
    # Create a shared horizontal colorbar for the True and Predicted panels.
    pos0 = ax[0].get_position()
    pos1 = ax[1].get_position()
    # Determine bounding box spanning the two axes.
    cbar_x = pos0.x0
    cbar_width = pos1.x1 - pos0.x0
    # Place colorbar slightly below the axes.
    cbar_y = min(pos0.y0, pos1.y0) - 0.05
    cbar_height = 0.04
    cbar_ax = fig.add_axes([cbar_x, cbar_y, cbar_width, cbar_height])
    fig.colorbar(im0, cax=cbar_ax, orientation="horizontal")
    
    # Create a horizontal colorbar for the Residual panel.
    pos2 = ax[2].get_position()
    cbar2_x = pos2.x0
    cbar2_width = pos2.width
    cbar2_y = pos2.y0 - 0.05
    # cbar2_ax = fig.add_axes([cbar2_x, cbar2_y, cbar2_width, cbar_height])
    # fig.colorbar(im2, cax=cbar2_ax, orientation="horizontal")
    cbar_ax_res = fig.add_axes([pos2.x1 + 0.01, pos2.y0, 0.012, pos2.height])
    fig.colorbar(im2, cax=cbar_ax_res, orientation="vertical")
    ax[2].text(0.5, -.075, f"Relative Error $={rel_err:.3f}$",
                   transform=ax[2].transAxes, ha="center", fontsize=font_size)

    
    fig.suptitle(title, fontsize=font_size + title_font_size_offset)
    
    return fig
# %%
coal_gt_tke = coal_pred["gt_tke"].view(104, 104)
coal_gt_mean_flow = coal_pred["gt_mean_flow"].view(104, 104, -1).permute(2, 0, 1)
coal_pred_tke = coal_pred["pred_tke"].view(104, 104)
coal_pred_mean_flow = coal_pred["pred_mean_flow"].view(104, 104, -1).permute(2, 0, 1)

plot_tke_comparison(gt_tke=coal_gt_tke, pred_tke=coal_pred_tke, title="Coal Dust Explosion: TKE", err_linthresh=0.01, logscale=False);
plt.savefig("tke/coal_tke.pdf", bbox_inches="tight")
# %%
blast_gt_tke = blast_pred["gt_tke"].view(128, 128)
blast_gt_mean_flow = blast_pred["gt_mean_flow"].view(128, 128, -1).permute(2, 0, 1)
blast_pred_tke = blast_pred["pred_tke"].view(128, 128)
blast_pred_mean_flow = blast_pred["pred_mean_flow"].view(128, 128, -1).permute(2, 0, 1)
plot_tke_comparison(gt_tke=blast_gt_tke, pred_tke=blast_pred_tke, title="Circular Blast: TKE", err_linthresh=0.01, logscale=False);
plt.savefig("tke/blast_tke.pdf", bbox_inches="tight")
# %%
def plot_mean_flow_comparison(gt_flow, pred_flow, field_names, title, cmap="viridis",
                              logscale=True, field_linthresh=0.1, err_linthresh=0.1, font_size=25, title_font_size_offset=5):
    """
    Plots a comparison of ground truth and predicted mean flow fields.
    Expects gt_flow and pred_flow to be tensors or arrays of shape (num_fields, H, W),
    where num_fields is 4 (one row per mean flow component). For each row (field),
    three panels are created: True, Predicted, and Residual. A shared colorbar is added
    below the True/Predicted panels and another for the Residual panel, per row.
    Parameters:
        gt_flow: torch.Tensor or numpy.ndarray
            Ground truth mean flow fields of shape (num_fields, H, W).
        pred_flow: torch.Tensor or numpy.ndarray
            Predicted mean flow fields of shape (num_fields, H, W).
        title: str, optional
            Overall title for the figure.
        cmap: str, optional
            Colormap used for plotting.
        logscale: bool, optional
            Use logarithmic norm (when possible) for the True/Predicted panels.
        err_linthresh: float, optional
            Linear threshold fraction for the symmetric log scaling.
        font_size: int, optional
            Font size for labels/titles.
        title_font_size_offset: int, optional
            Additional font size for the overall title.
    Returns:
        matplotlib.figure.Figure: The figure handle.
    """
    # Convert tensors to numpy arrays if needed.
    if hasattr(gt_flow, "cpu"):
        gt_flow = gt_flow.cpu().numpy()
    if hasattr(pred_flow, "cpu"):
        pred_flow = pred_flow.cpu().numpy()

    # Compute the residual: True minus Predicted.
    residual = gt_flow - pred_flow
    # Calculate relative error for each field.
    num_fields = gt_flow.shape[0]
    assert len(field_names) == num_fields, "Number of field names must match the number of fields."
    rel_err = [np.linalg.norm(residual[i]) / np.linalg.norm(gt_flow[i]) for i in range(num_fields)]
    
    set_font(font_size)
    
    # Create a grid with num_fields rows and 3 columns.
    fig, axs = plt.subplots(num_fields, 3, figsize=(18, 7 * num_fields))
    
    # In case num_fields == 1, wrap axs into a 2D array.
    if num_fields == 1:
        axs = np.array([axs])
    
    for i in range(num_fields):
        # For the True and Predicted panels, use a common scale.
        vmin = min(gt_flow[i].min(), pred_flow[i].min())
        vmax = max(gt_flow[i].max(), pred_flow[i].max())
        if logscale:
            # When data are strictly positive, use LogNorm; otherwise, fall back to SymLogNorm.
            if vmin > 0:
                norm = mpl.colors.LogNorm(vmin=vmin, vmax=vmax)
            else:
                linthresh = (vmax - vmin) * field_linthresh
                norm = mpl.colors.SymLogNorm(linthresh=linthresh, vmin=vmin, vmax=vmax)
        else:
            norm = mpl.colors.Normalize(vmin=vmin, vmax=vmax)
            
        im_true = axs[i, 0].imshow(gt_flow[i], cmap=cmap, origin="lower", norm=norm)
        
        im_pred = axs[i, 1].imshow(pred_flow[i], cmap=cmap, origin="lower", norm=norm)
        
        # For the Residual panel, compute its own normalization.
        vmin_res = residual[i].min()
        vmax_res = residual[i].max()
        if logscale:
            linthresh_res = (vmax_res - vmin_res) * err_linthresh
            norm_res = mpl.colors.SymLogNorm(linthresh=linthresh_res, vmin=vmin_res, vmax=vmax_res)
        else:
            norm_res = mpl.colors.Normalize(vmin=vmin_res, vmax=vmax_res)
            
        im_res = axs[i, 2].imshow(residual[i], cmap=cmap, origin="lower", norm=norm_res)
        # Set the Residual panel title to only "Residual" and place relative error text above the image.
        axs[i, 2].text(0.5, -.1, f"Relative Error $={rel_err[i]:.3f}$",
                   transform=axs[i, 2].transAxes, ha="center", fontsize=font_size)
        
        for j in range(3):
            axs[i, j].axis("off")
            
        # Add a shared horizontal colorbar for the True and Predicted panels.
        pos_list = [axs[i, 0].get_position(), axs[i, 1].get_position()]
        x0 = min(p.x0 for p in pos_list)
        x1 = max(p.x1 for p in pos_list)
        width = x1 - x0
        y0 = min(p.y0 for p in pos_list)
        cbar_ax = fig.add_axes([x0, y0 - 0.02, width, 0.01])
        fig.colorbar(im_true, cax=cbar_ax, orientation="horizontal")
        
        # Add a vertical colorbar for the Residual panel.
        pos_res = axs[i, 2].get_position()
        cbar_ax_res = fig.add_axes([pos_res.x1 + 0.01, pos_res.y0, 0.012, pos_res.height])
        fig.colorbar(im_res, cax=cbar_ax_res, orientation="vertical")
        
        # Turn the axis on to show the spines/labels
        ax = axs[i, 0]
        ax.axis("on")
        # Hide the x-axis ticks and labels while keeping the left spine and y-axis visible.
        ax.xaxis.set_visible(False)
        ax.tick_params(axis="x", which="both", bottom=False, top=False, labelbottom=False)
        # Optionally hide the top and right spines if desired.
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["bottom"].set_visible(False)
        # Ensure the left spine and y-axis remain visible (but without tick labels).
        ax.spines["left"].set_visible(False)
        ax.yaxis.set_visible(True)
        ax.tick_params(axis="y", which="both", left=False, labelleft=False)
        ax.set_ylabel(field_names[i], fontsize=font_size)

    title_font_size = font_size + title_font_size_offset
    axs[0, 0].set_title("True", fontsize=title_font_size,y=1.05)
    axs[0, 1].set_title("Predicted", fontsize=title_font_size,y=1.05)
    axs[0, 2].set_title("Residual", fontsize=title_font_size,y=1.05)



    fig.suptitle(title, fontsize=font_size + title_font_size_offset, y=0.91)
    return fig

plot_mean_flow_comparison(
    gt_flow=blast_gt_mean_flow,
    pred_flow=blast_pred_mean_flow,
    field_names=["Velocity $x$-component", "Velocity $y$-component", "Density", "Temperature"],
    title="Circular Blast: Mean Flow",
    logscale=False,
    err_linthresh=0.1,
    field_linthresh=0.25
);
plt.savefig("mean_flow/blast_mean_flow.pdf", bbox_inches="tight")
# %%
plot_mean_flow_comparison(
    gt_flow=coal_gt_mean_flow,
    pred_flow=coal_pred_mean_flow,
    field_names=["Gas Velocity $x$-component", "Gas Velocity $y$-component", "Volume Fraction", "Gas Temperature"],
    title="Coal Dust Explosion: Mean Flow",
    logscale=False,
    err_linthresh=0.1,
    field_linthresh=0.25
);
plt.savefig("mean_flow/coal_mean_flow.pdf", bbox_inches="tight")
# %%
blast_cfg.fields
# %%
num_times = 5  # Number of frames to display
# Unflatten ground truth to get shape (height, width, time, channels)
gt_field = blast_sol.u.unflatten(dim=0, sizes=(128, 128))
# The ground truth is indexed at time t+1, so the valid prediction indices run from 0 to (T-2)
max_time = gt_field.shape[-2] - 1  
time_indices = np.linspace(0, max_time - 1, num_times, dtype=int)

# Plot ground truth density with predicted density overlaid as contours
fig, ax = plt.subplots(1, num_times, figsize=(5 * num_times, 5))
pr_field = blast_pred["pred_interp"].unflatten(dim=0, sizes=(128, 128))
for i, t in enumerate(time_indices):
    # Extract ground truth and predicted density; note the offset (+1) for ground truth
    gt_blast = gt_field[..., t + 1, 2]
    pr_blast = pr_field[..., t, 2]
    ax[i].imshow(gt_blast, cmap="viridis", origin="lower")
    # Overlay the predicted density as contour lines
    cs = ax[i].contour(pr_blast, colors="red", linewidths=1.5, levels=10)
    ax[i].set_title(f"Time index {t}")
    ax[i].axis("off")
    
plt.tight_layout()
# plt.savefig("blast_density_overlay.png", dpi=200, bbox_inches="tight")
plt.show()
# %%

# %%
time_blast = 25
gt_blast = blast_sol.u.unflatten(dim=0, sizes=(128,128))[..., time_blast+1, 2]
pr_blast = blast_pred["pred_interp"].unflatten(dim=0, sizes=(128,128))[..., time_blast, 2]
residual = gt_blast - pr_blast

fig, ax = plt.subplots(1, 3, figsize=(18, 6))
im0 = ax[0].imshow(gt_blast, cmap="viridis", origin="lower")
ax[0].set_title("Ground Truth Density")
# fig.colorbar(im0, ax=ax[0])

im1 = ax[1].imshow(pr_blast, cmap="viridis", origin="lower")
ax[1].set_title("Predicted Density")
# fig.colorbar(im1, ax=ax[1])

im2 = ax[2].imshow(residual, origin="lower")
ax[2].set_title("Residual")
# fig.colorbar(im2, ax=ax[2])

for a in ax:
    a.axis("off")
plt.tight_layout()
# plt.savefig("blast_density.png", dpi=200, bbox_inches="tight")
plt.show()

# %%
coal_cfg.fields
# %%
time_coal = 4
gt_coal = coal_sol.u.unflatten(dim=0, sizes=(104,104))[..., time_coal+1, 1]
pr_coal = coal_pred["pred_interp"].unflatten(dim=0, sizes=(104,104)).transpose(0,1)[..., time_coal, 2]
residual_coal = gt_coal - pr_coal

fig, ax = plt.subplots(1, 3, figsize=(18, 6))
im0 = ax[0].imshow(gt_coal, cmap="viridis", origin="lower")
ax[0].set_title("Ground Truth Density")
im1 = ax[1].imshow(pr_coal, cmap="viridis", origin="lower")
ax[1].set_title("Predicted Density")
im2 = ax[2].imshow(residual_coal, cmap="viridis", origin="lower")
ax[2].set_title("Residual")

for a in ax:
    a.axis("off")
plt.tight_layout()
# plt.savefig("coal_density.png", dpi=200, bbox_inches="tight")
plt.show()
# %%
coal_mach
# %%
{k:type(v) for k, v in blast_pred.items()}
# %%
# %%
plt.scatter([len(blast_pred["pred_time"]) for blast_pred in blast_rollout], [len(sol.times) for sol in blast_sols])
# %%
plt.scatter([len(coal_pred["pred_time"]) for coal_pred in coal_rollout], [len(sol.times) for sol in coal_sols])
# %%

